Bump-hunting in LHC ttbar events

We demonstrate that a purposefully normalised NNLO top pair invariant mass differential spectrum can have very small theoretical uncertainty and, in particular, a small sensitivity to the top quark mass. Such observable can thus be a very effective bump-hunting tool for resonances decaying to top pair events during LHC Run II and beyond. To illustrate how the approach works, we concentrate on one specific example of current interest, namely, the possible 750 GeV di-gamma excess resonance Phi. Considering only theoretical uncertainties, we demonstrate that it is possible to distinguish pp -> Phi -> tt signals studied in the recent literature [Hespel, Maltoni and Vryonidou, arXiv:1606.04149] from the pure SM background with very high significance. Alternatively, in case of non-observation, a strong upper limit on the decay rate Phi -> tt can be placed.

==> anc/analytic-fits.txt <==
Bump-hunting in LHC ttbar events
Authors: Czakon, Heymes, Mitov (2016)
Contact: mczakon@physik.rwth-aachen.de
         dheymes@hep.phy.cam.ac.uk
         adm74@cam.ac.uk

When using the fits please cite this paper.
--------------------------------------------------------------------------

 Fit of the differential cross section 
 1/N dsigma/dmtt (mtt) = c1 + c2*exp(-c3*mtt) ,where mtt in the range [700 GeV; 800 GeV]
 and dsigma/dmtt in pb/GeV.

 The normalizations are: abs:  N = 1(abs), 

                         N100: N = sigma(600 GeV < mtt < 700 GeV) in pb, 

                         N200: N = sigma(500 GeV < mtt < 700 GeV) in pb. 

 Fits are given for the central scale (central), minimal scale (min) and maximal (scale) at LO, NLO and NNLO.
 At NNLO the min, max include the approximated PDF uncertainty added to the scale uncertainty in quadrature.
 For more details refer to the main paper.

			:	c1		c2		c3
central	abs	lo	:	0.030789729	57.361477	0.007082278
min	abs	lo	:	0.023259042	47.038791	0.0071935607
max	abs	lo	:	0.041710908	70.619852	0.0069528623
central	N200	lo	:	0.00016729809	0.3116775	0.007082278
min	N200	lo	:	0.00016429494	0.33559904	0.0072108199
max	N200	lo	:	0.00017077323	0.28590297	0.0069323827
central	N100	lo	:	0.0004992366	0.93008124	0.007082278
min	N100	lo	:	0.00040763751	0.91756304	0.0070527786
max	N100	lo	:	0.00059522988	0.93114467	0.0070932898
central	abs	nlo	:	0.040288379	70.13879	0.0069683833
min	abs	nlo	:	0.035428949	64.24165	0.0070181501
max	abs	nlo	:	0.044207424	76.440177	0.0069657842
central	N200	nlo	:	0.00016747174	0.29155467	0.0069683833
min	N200	nlo	:	0.00016553221	0.30015179	0.00701815
max	N200	nlo	:	0.00016887186	0.28637948	0.0069377121
central	N100	nlo	:	0.00049655109	0.86445507	0.0069683833
min	N100	nlo	:	0.00046250143	0.86523196	0.0069662116
max	N100	nlo	:	0.00052918081	0.87501439	0.006990214
central	abs	nnlo	:	0.048368522	74.58559	0.0070128783
min	abs	nnlo	:	0.043656657	71.757204	0.0070320805
max	abs	nnlo	:	0.052104429	76.240279	0.0070025063
central	N200	nnlo	:	0.00019393203	0.29904852	0.0070128783
min	N200	nnlo	:	0.00018505663	0.30526162	0.0070478224
max	N200	nnlo	:	0.00019974907	0.29234065	0.0069702699
central	N100	nnlo	:	0.00057261834	0.88299323	0.0070128783
min	N100	nnlo	:	0.00049760963	0.85270177	0.006952243
max	N100	nnlo	:	0.00062786804	0.89768452	0.0070425144

